Adapting Personalized Speech Enhancement for Low-Latency Audio-Visual Target-Speaker Extraction

Online audio-visual target-speaker extraction aims to remove competing voices while preserving speech quality and bounding lookahead. Existing extractors are built and evaluated for separation on synthetic mixtures, leaving listening quality and meeting behavior largely untested. We introduce Audio-Visual Personalized Voice Quality Enhancement (AV-PVQE), which approaches these requirements from the other direction. We start from a personalized speech enhancement model that reconstructs a requested voice at high quality but confuses the target in 46% of two-speaker mixtures despite clean enrollment. Adding mouth features at its speaker-conditioning input and jointly fine-tuning the visual and reconstruction networks reduces this rate to 1.6%, with no future frames and 20 ms of algorithmic delay. Compared with an online autoregressive audio-visual extractor, AV-PVQE yields separation gains on two synthetic benchmarks and larger gains on recorded meetings, and keeps its advantage on excerpts with more speakers than the fine-tuning mixtures. In personalized P.835 listening tests on two meeting corpora, it improves overall quality over this extractor by 0.57 and 0.63 MOS, with similar mean rating relative to the starting model. Preservation and rejection tests show that it keeps the target intact when no competing voice is present and suppresses competing speech when the target is absent.

==> verify_and_package.py <==
from pathlib import Path
import re, shutil, zipfile, subprocess, json
from statistics import NormalDist
from math import ceil
from pypdf import PdfReader

b = Path(__file__).resolve().parent
out = b.parent.parent / 'outputs'
out.mkdir(exist_ok=True)

def clean(s):
    s = re.sub(r'\\best\{([^}]+)\}', r'\1', s)
    return s.replace(r'\rowcolor{resultshade}', '').replace('$', '').replace(r'\\', '').strip()

def rows(name, pattern):
    return [[clean(c) for c in l.split('&')] for l in (b/name).read_text().splitlines()
            if re.match(pattern, l)]

# Main objective table: author-adopted old columns plus report-verified additions.
expected = {
 ('LRS3','AVASE'):[8.72,.162,88.89,.890,3.508,2.803,2.564,2.915],
 ('LRS3','PVQE'):[-2.31,-.094,28.57,.727,3.641,3.354,2.916,3.434],
 ('LRS3','VE'):[9.03,.171,90.91,.913,3.563,2.903,2.648,3.106],
 ('VoxCeleb2','AVASE'):[3.81,.078,75,.843,3.683,1.887,2.146,2.807],
 ('VoxCeleb2','PVQE'):[-2.97,-.097,28.57,.725,3.617,3.046,2.754,3.501],
 ('VoxCeleb2','VE'):[5.65,.138,82.35,.876,3.764,2.400,2.500,3.089],
 ('AMI','AVASE'):[2.56,-.060,50.14,.864,2.593,3.879,2.195,2.858],
 ('AMI','PVQE'):[.40,-.052,18.51,.851,3.226,4.311,2.893,3.451],
 ('AMI','VE'):[6.99,.008,68.27,.885,2.947,3.967,2.481,3.065],
 ('MTM','AVASE'):[3.06,-.101,49.56,.867,2.781,3.571,2.352,3.034],
 ('MTM','PVQE'):[-.08,-.054,8.64,.854,3.587,3.939,3.125,3.402],
 ('MTM','VE'):[9.64,.003,67.65,.920,3.272,3.674,2.744,3.187],
}
found = {}
dataset = None
for l in (b/'table-extraction.tex').read_text().splitlines():
    cells = [clean(c) for c in l.split('&')]
    if len(cells) != 9 or cells[1] not in ['AVASE','PVQE','VE']:
        continue
    if cells[0]: dataset = cells[0]
    found[(dataset,cells[1])] = [float(c) for c in cells[2:]]
expected = {k:[v[0],*v[2:]] for k,v in expected.items()}
assert found == expected
# Check every bold numerical cell against the actual column maximum.
dataset = None
for l in (b/'table-extraction.tex').read_text().splitlines():
    cells = l.split('&')
    if len(cells) != 9 or clean(cells[1]) not in ['AVASE','PVQE','VE']: continue
    if clean(cells[0]): dataset=clean(cells[0])
    for j,c in enumerate(cells[2:]):
        is_best = float(clean(c)) == max(expected[(dataset,m)][j] for m in ['AVASE','PVQE','VE'])
        assert (r'\best{' in c) == is_best, (dataset,j,c)

assert rows('table-speakers.tex', r'^[234]-spk-mix &') == [
 ['2-spk-mix','4.27','12.16'], ['3-spk-mix','1.92','7.13'], ['4-spk-mix','0.65','4.91']]

# Preserve all numerical entries from the supplied suppression and human tables.
supplied=(b/'author-supplied.tex').read_text()
def section(t,label):
    i=t.index(r'\label{'+label+'}')
    return t[i:t.index(r'\end{table',i)]
src=section(supplied,'tab:controls')
for model in ['AVASE','PVQE','VE']:
    before=re.search(r'(?m)^'+re.escape('V+E' if model=='VE' else model)+r' &.*',src).group()
    after=re.search(r'(?m)^\s*'+model+r' &.*',(b/'table-controls.tex').read_text()).group()
    assert [clean(c) for c in before.split('&')[:5]][0].replace('V+E','VE') == clean(after.split('&')[0])
    assert [clean(c) for c in before.split('&')[1:5]] == [clean(c) for c in after.split('&')[1:]]

orig={};dataset=None
for line in section(supplied,'tab:human').splitlines():
    if '&' not in line or line.startswith('Dataset &'): continue
    cells=[clean(c) for c in line.split('&')]
    if len(cells)!=5: continue
    if cells[0]:dataset=cells[0]
    orig[(dataset,cells[1])]=cells[2:]
for line in (b/'table-human.tex').read_text().splitlines():
    for d in ['AMI','MCoRec']:
        if r'\textbf{'+d+'}' in line:dataset=d
    if not re.match(r'^(SIG|BAK|OVRL) &',line):continue
    cells=[clean(c) for c in line.split('&')]
    j=['SIG','BAK','OVRL'].index(cells[0])
    for c,m in zip(cells[1:4],['AVASE','PVQE','V+E']):assert c==orig[(dataset,m)][j]
    assert cells[4]==orig[(dataset,r'\Delta vs AVASE')][j]

active=(b/'paper.tex').read_text()
def expand(t):
    return re.sub(r'\\input\{([^}]+)\}',lambda m:expand((b/m.group(1)).read_text()),t)
expanded=expand(active)
visible=re.sub(r'(?m)(?<!\\)%.*$','',expanded)
assert not re.search(r'Picked|target selection|target-picked|V\+E|UniTalk|not only|but also|PLACEHOLDER',visible,re.I)
assert 'MCoRec' not in (b/'table-extraction.tex').read_text()
assert 'Final-stage data' not in (b/'table-controls.tex').read_text()
assert 'Adam' in visible and r'$10^{-3}$' in visible
assert visible.count('kwak2026plugsteer')==1
assert all(s in visible for s in ['0.70 MOS', '0.75 MOS', '0.15-MOS', 'independent-pair normal approximation'])
assert r'80\% power' in visible
normal=NormalDist()
n_required=ceil(((normal.inv_cdf(.975)+normal.inv_cdf(.8))*.75/.15)**2)
assert n_required==197
assert not re.search(r'STOIi|shifted|conflicting|2,500|without its Transformer|\b107\b|\b214\b',visible,re.I)
assert r'$[-10,10]$' in visible and 'two distinct speakers from the same corpus' in visible
assert 'descriptive tolerance' in visible and 'static video' in visible
assert visible.count(r'\begin{figure}')==1
assert 'figure-perturbation' not in expanded
assert 'PVQE' not in (b/'body.tex').read_text().split(r'\subsection{Listener-rated quality}')[1].split(r'\section{Conclusion}')[0]
assert 'LRS3-only' not in visible
assert 'same corpus' in visible and 'current and earlier' in visible

keys=re.findall(r'\\bibitem\{([^}]+)\}',(b/'paper.bbl').read_text())
cited={k for g in re.findall(r'\\cite\{([^}]+)\}',visible) for k in g.split(',')}
assert cited==set(keys)
log=(b/'paper.log').read_text()
assert 'undefined references' not in log and 'LaTeX Warning: Citation' not in log
r=PdfReader(b/'paper.pdf')
assert len(r.pages)==5
assert 'CONCLUSION' in r.pages[3].extract_text()
assert 'REFERENCES' in r.pages[4].extract_text()

# The prose-preservation comparison covers the bounded writing correction;
# the explicit source mappings above cover intentional table changes.
prose='\n\n'.join((b/n).read_text() for n in ['opening.tex','body.tex'])
prose=re.sub(r'\\begin\{figure\*?\}.*?\\end\{figure\*?\}','',prose,flags=re.S)
prose=re.sub(r'(?m)(?<!\\)%.*$','',prose)
prose=re.sub(r'\\(?:input|label)\{[^}]*\}','',prose)
(b/'prose-after.txt').write_text(prose)
node='/Users/rayhan/.cache/codex-runtimes/codex-primary-runtime/dependencies/node/bin/node'
validator='/Users/rayhan/.codex/plugins/cache/openai-curated-remote/avoid-ai-writing/3.29.0/skills/preservation-verifier/scripts/validate.js'
v=subprocess.run([node,validator,str(b/'prose-before.txt'),str(b/'prose-after.txt')],capture_output=True,text=True)
(b/'preservation.txt').write_text(v.stdout+v.stderr)
assert v.returncode==0,v.stdout+v.stderr

summary=(f'PASS: 84 objective numerical cells and all winner markings; MTM group values; '
         f'all retained suppression values and human means/intervals preserved.\n'
         f'PASS: no selection percentage, MCoRec Table 1 row, or Table 3B in active manuscript.\n'
         f'PASS: {len(keys)} citations resolve; four technical pages plus one reference page.\n'
         f'{v.stdout.strip()}\n'
         'Visual review: all five pages inspected at publication layout; no clipping or overlaps.\n'
         'PASS: corrected power-planning parameters; no sample counts or achieved-power assertion in the main listening paragraph.\n'
         'Limits: requested TSOS/level-value swap pending author clarification; experiments not rerun; original planning population and remaining scorer/training settings unresolved.\n')
(b/'verification-summary.txt').write_text(summary)
(out/'icassp2027-r14-paper.tex').write_text(expanded)
shutil.copyfile(b/'paper.pdf',out/'icassp2027-r14.pdf')
shutil.copyfile(b/'REVISION_NOTES.md',out/'icassp2027-r14-revision-notes.md')
sources=['paper.tex','opening.tex','body.tex','architecture-compact.tex',
 'table-extraction.tex','table-speakers.tex','table-controls.tex','table-human.tex',
 'references.bib','paper.bbl','spconf.sty','IEEEbib.bst','README.md','REVISION_NOTES.md',
 'author-supplied.tex','additional-human-results.tex','verification-summary.txt','preservation.txt',
 'supplementary-training-comparison.tex','protocol-and-omitted-results.md',
 'prose-before.txt','prose-after.txt','verify_and_package.py']
with zipfile.ZipFile(out/'icassp2027-r14-source.zip','w',zipfile.ZIP_DEFLATED) as z:
    for name in sources:z.write(b/name,'icassp2027-r14/'+name)
print(summary)

